On-shell Matrix Elements of the EMT Trace in Gauge Theories and Heavy Quark Masses

We present a novel diagrammatic proof of the identity between the forward matrix element of the energy-momentum-tensor (EMT) trace operator over a single particle's on-shell state and its perturbative pole mass to any loop orders in perturbative gauge theories (with gauge bosons and fermions), without appealing to any pre-laid operator renormalization conditions or Ward identities. The proof is based on the equation of mass-dimensional analysis in dimensional regularization, the topological properties of contributing Feynman diagrams and the on-shell renormalization condition. Considering for definiteness perturbative QED and QCD with at most one fermion kept massive, we have verified the aforementioned identity, up to three loops, for all elementary particles through direct computation of dimensionally-regularized matrix elements of the relevant bare operators. We observe interestingly that the trace-anomaly contribution seemingly contains all leading-renormalon effects (explicitly verified up to three loops), and we propose accordingly a new scheme- and scale-independent trace-anomaly-subtracted mass definition for heavy $t$-,$\,b$-,$\,c$-quarks and electrons. A list of amusing numbers is subsequently presented for the composition of their perturbative pole masses.

==> anc/TASmassRelations_3Loop.m <==
(* ::Package:: *)

(*********************************************************
"On-shell Matrix Elements of the EMT Trace in Gauge Theories and Heavy Quark Masses"
by Long Chen, Zhe Li, Marco Niggetiedt.

Contained herein are the explicit expressions of the eqs.(19), (A.1), (A.2), where 
Ztas denotes Subscript[Z, \[Sigma] ]in eq. (19), 
mosOmtas  denotes Subscript[m, os]/Subscript[m, \[Sigma]] in eq. (A.1),
mtasOms denotes Subscript[m, \[Sigma]]/Subscript[m, ms] in eq. (A.2).

- Conventions for expressions:

	- api stands for (Subscript[\[Alpha], s]/\[Pi]).
	- ep denotes the dimensional regulator defined as D=4-2*ep.
	- Los denotes Subscript[L, os]=Log[\[Mu]^2/Subsuperscript[m, os, 2]] in eq. (19).
	- Lsm denotes Subscript[L, \[Sigma]]=Log[\[Mu]^2/Subsuperscript[m, \[Sigma], 2]] in eq. (A.1).
	- Lms denotes Subscript[L, \[Sigma]]=Log[\[Mu]^2/Overscript[m, _]^2] in eq. (A.2).
	- CA,CF denote the QCD color factors.
	- nh and nl denote the massive and massless quark flavors, respectively (with the tag nh=1 by default).
	- Zeta[n] denotes for the Riemann Zeta function \[Zeta](n).
	- PolyLog[n,x] denotes the classical Polylogarithm Subscript[Li, n](x).
	- Each expression is expanded as a Taylor series in api up to the order of api^3.

More comments on these expressions can be found in the associated article.	
************************************************************************************************************************************************************************)


Ztas =
1 - (3*api*CF)/2 + (api^2*CF*(-185*CA + 99*CF + 26*nh + 26*nl + 
    Los*(-66*CA + 12*(nh + nl))))/48 - 
 (api^3*CF*(8343*CF^2 + 621*CF*nh + 788*nh^2 + 621*CF*nl + 1144*nh*nl + 
    356*nl^2 + 18*Los^2*(11*CA - 2*(nh + nl))^2 + 
    6*Los*(2341*CA^2 + 4*(nh + nl)*(36*CF + 13*(nh + nl)) - 
      CA*(1089*CF + 746*(nh + nl))) - 360*CF*nh*Pi^2 - 96*nh^2*Pi^2 - 
    360*CF*nl*Pi^2 - 48*nh*nl*Pi^2 + 48*nl^2*Pi^2 + 576*CF*nh*Pi^2*Log[2] + 
    576*CF*nl*Pi^2*Log[2] + CA^2*(26486 + 528*Pi^2*(-1 + 3*Log[2]) - 
      2376*Zeta[3]) + 432*CF*nh*Zeta[3] + 432*CF*nl*Zeta[3] - 
    4*CA*(9*CF*(525 + 11*Pi^2*(-5 + 8*Log[2]) - 132*Zeta[3]) + 
      4*nh*(583 + 3*Pi^2*(-13 + 6*Log[2]) + 54*Zeta[3]) + 
      2*nl*(869 + 3*Pi^2*(7 + 12*Log[2]) + 108*Zeta[3]))))/1728;


mosOmtas = 
1 + (3*api*CF)/2 + (api^2*(185*CA*CF + 9*CF^2 + 66*CA*CF*Lsm - 26*CF*nh - 
    12*CF*Lsm*nh - 26*CF*nl - 12*CF*Lsm*nl))/48 + 
 (api^3*(26486*CA^2*CF - 6048*CA*CF^2 + 3483*CF^3 + 14046*CA^2*CF*Lsm + 
    594*CA*CF^2*Lsm + 2178*CA^2*CF*Lsm^2 - 9328*CA*CF*nh - 891*CF^2*nh - 
    4476*CA*CF*Lsm*nh - 432*CF^2*Lsm*nh - 792*CA*CF*Lsm^2*nh + 788*CF*nh^2 + 
    312*CF*Lsm*nh^2 + 72*CF*Lsm^2*nh^2 - 6952*CA*CF*nl - 891*CF^2*nl - 
    4476*CA*CF*Lsm*nl - 432*CF^2*Lsm*nl - 792*CA*CF*Lsm^2*nl + 
    1144*CF*nh*nl + 624*CF*Lsm*nh*nl + 144*CF*Lsm^2*nh*nl + 356*CF*nl^2 + 
    312*CF*Lsm*nl^2 + 72*CF*Lsm^2*nl^2 - 528*CA^2*CF*Pi^2 + 
    1980*CA*CF^2*Pi^2 + 624*CA*CF*nh*Pi^2 - 360*CF^2*nh*Pi^2 - 
    96*CF*nh^2*Pi^2 - 168*CA*CF*nl*Pi^2 - 360*CF^2*nl*Pi^2 - 
    48*CF*nh*nl*Pi^2 + 48*CF*nl^2*Pi^2 + 1584*CA^2*CF*Pi^2*Log[2] - 
    3168*CA*CF^2*Pi^2*Log[2] - 288*CA*CF*nh*Pi^2*Log[2] + 
    576*CF^2*nh*Pi^2*Log[2] - 288*CA*CF*nl*Pi^2*Log[2] + 
    576*CF^2*nl*Pi^2*Log[2] - 2376*CA^2*CF*Zeta[3] + 4752*CA*CF^2*Zeta[3] - 
    864*CA*CF*nh*Zeta[3] + 432*CF^2*nh*Zeta[3] - 864*CA*CF*nl*Zeta[3] + 
    432*CF^2*nl*Zeta[3]))/1728;


mtasOms =
1 + (api*CF*(-2 + 3*Lms))/4 + 
 (api^2*(6*CF*(-4*CF - 3*CF*Lms) + 
    (CF*(579*CF - 78*nh + 66*nl + 12*Lms^2*(11*CA + 9*CF - 2*(nh + nl)) - 
       Lms*(-212*CA + 108*CF + 8*(nh + nl)) + 120*CF*Pi^2 + 32*nh*Pi^2 - 
       16*nl*Pi^2 - CA*Pi^2*(32 - 96*Log[2]) - 192*CF*Pi^2*Log[2] + 
       288*CF*Zeta[3] - 9*CA*(41 + 16*Zeta[3])))/24))/16 + 
 (api^3*(-36*CF^2*(-4*CF - 3*CF*Lms) + 
    (CF*(48*Lms*(-4*CF - 3*CF*Lms)*(11*CA + 9*CF - 2*(nh + nl)) - 
       2*(-4*CF - 3*CF*Lms)*(-212*CA + 108*CF + 8*(nh + nl))))/24 + 
    3*CF*(-(CF*(4 + 3*Lms)*(4*CF + 3*CF*Lms)) + 
      (CF*(21*CF + 286*nh + 142*nl - 12*Lms^2*(11*CA - 9*CF - 2*(nh + nl)) + 
         4*Lms*(-185*CA + 63*CF + 26*(nh + nl)) - 120*CF*Pi^2 - 32*nh*Pi^2 + 
         16*nl*Pi^2 + 192*CF*Pi^2*Log[2] - 288*CF*Zeta[3] + 
         CA*(-1111 + Pi^2*(32 - 96*Log[2]) + 144*Zeta[3])))/12) + 
    (CF*(540*Lms^2*(889*CA^2 + 378*CA*CF - 81*CF^2 - 218*CA*(nh + nl) - 
         54*CF*(nh + nl) + 4*(nh + nl)^2) + 540*Lms^3*(242*CA^2 + 297*CA*CF + 
         81*CF^2 - 88*CA*(nh + nl) - 54*CF*(nh + nl) + 8*(nh + nl)^2) + 
       45*Lms*(-16*(nh + nl)*(nl*(67 - 12*Pi^2) + nh*(-41 + 24*Pi^2)) + 
         88*CA^2*(-73 + 24*Pi^2*(-1 + 3*Log[2]) - 108*Zeta[3]) - 
         81*CF^2*(-357 + 8*Pi^2*(-5 + 8*Log[2]) - 96*Zeta[3]) + 
         18*CF*(nh*(-691 + 32*Pi^2*(-1 + 4*Log[2]) + 96*Zeta[3]) + 
           nl*(-475 + 8*Pi^2*(-13 + 16*Log[2]) + 96*Zeta[3])) - 
         CA*(63*CF*(-227 + 16*Pi^2*(-7 + 10*Log[2]) - 240*Zeta[3]) + 
           32*(nh*(47 + 6*Pi^2*(-13 + 6*Log[2]) + 108*Zeta[3]) + 
             nl*(-250 + 3*Pi^2*(7 + 12*Log[2]) + 108*Zeta[3])))) + 
       4*(-23515*nh^2 - 43790*nh*nl - 20275*nl^2 + 7488*nh^2*Pi^2 - 
         360*nh*nl*Pi^2 + 360*nl^2*Pi^2 - 23760*nh^2*Zeta[3] - 
         8640*nh*nl*Zeta[3] + 15120*nl^2*Zeta[3] - 
         18*CF*(nh*(182*Pi^4 - 40*Pi^2*(139 - 168*Log[2] + 12*Log[2]^2) + 
             11520*PolyLog[4, 1/2] + 15*(643 + 32*Log[2]^4 - 492*Zeta[3])) + 
           nl*(-238*Pi^4 + 60*Pi^2*(-5 + 4*Log[2])^2 + 
             11520*PolyLog[4, 1/2] + 15*(643 + 32*Log[2]^4 + 804*Zeta[3]))) + 
         810*CF^2*(4*Pi^4 + 2304*PolyLog[4, 1/2] + 
           Pi^2*(643 - 1440*Log[2] - 96*Log[2]^2 + 12*Zeta[3]) + 
           2*(55 + 48*Log[2]^4 + 522*Zeta[3] - 60*Zeta[5]))) + 
       5*CA^2*(-584447 + 6444*Pi^4 - 19008*Log[2]^4 - 
         456192*PolyLog[4, 1/2] - 409104*Zeta[3] - 
         36*Pi^2*(-3011 - 2352*Log[2] + 1056*Log[2]^2 + 2754*Zeta[3]) + 
         252720*Zeta[5]) + 
       CA*(4*nl*(-684*Pi^4 + 180*Pi^2*(-91 - 120*Log[2] + 48*Log[2]^2) + 
           103680*PolyLog[4, 1/2] + 5*(54373 + 864*Log[2]^4 + 
             5940*Zeta[3])) - 45*CF*(-78351 + 2080*Pi^4 - 768*Log[2]^4 - 
           18432*PolyLog[4, 1/2] - 70704*Zeta[3] - 
           24*Pi^2*(-1193 + 1376*Log[2] + 496*Log[2]^2 + 684*Zeta[3]) + 
           38880*Zeta[5]) + 4*nh*(3096*Pi^4 + 103680*PolyLog[4, 1/2] - 
           540*Pi^2*(-345 + 464*Log[2] + 8*Log[2]^2 + 18*Zeta[3]) + 
           5*(22945 + 864*Log[2]^4 + 27324*Zeta[3] + 9720*Zeta[5])))))/9720))/64;


==> anc/Z3os_Zq2os_3Loop.m <==
(* ::Package:: *)

(*********************************************************
"On-shell Matrix Elements of the EMT Trace in Gauge Theories and Heavy Quark Masses"
by Long Chen, Zhe Li, Marco Niggetiedt.

Contained herein are the explicit expressions of the (B.1) and (B.2), where 
Z3os  denotes Subsuperscript[Z, 3, os] in eq. (B.1),
Zq2os denotes Subsuperscript[Z, \[Psi],q, os] in eq. (B.2).


- Conventions for expressions:

	- api stands for (Subscript[\[Alpha], s]/\[Pi]).
	- ep denotes the dimensional regulator defined as D=4-2*ep.
	- Los denotes Subscript[L, os]=Log[\[Mu]^2/Subsuperscript[m, os, 2]] in eq. (19).
	- xi denotes gauge parameters \[Xi].
	- CA, CF and TF denote the QCD color factors.
	- nl denote the massless quark flavors (in addition to the one massive flavor).
	- Zeta[n] denotes for the Riemann Zeta function \[Zeta](n).
	- PolyLog[n,x] denotes the classical Polylogarithm Subscript[Li, n](x).
	- Each expression is expanded as a Taylor series in api up to the order of api^3.

We note these expressions were involved in the computations done 
in Nucl.Phys.B 510 (1998) 61-87 by K.G. Chetyrkin, B. Kniehl, M. Steinhauser 
and in JHEP11(2018)141 by M. Gerlach, F. Herren, and M. Steinhauser, 
and they are explicitly documented here for the sake of convenience.

The following expressions contain terms expanded to high orders in ep sufficient for three-loop QCD computations.
More comments on these expressions can be found in the associated article.	
************************************************************************************************************************************************************************)


Z3os =
1 + api*(-1/3*TF/ep - (Los*TF)/3 - (ep*(6*Los^2 + Pi^2)*TF)/36 + 
   (ep^2*TF*(-2*Los^3 - Los*Pi^2 + 4*Zeta[3]))/36) + 
 api^2*((TF*(-9*(5*CA + 4*CF) + 52*CA*Los - 32*Los*(-1 + nl)*TF))/(288*ep) + 
   (TF*(35*CA - 16*nl*TF))/(144*ep^2) + 
   (TF*(-108*(5*CA + 4*CF)*Los + 13*CA*(9 + 2*Pi^2) + 
      48*Los^2*(CA - 2*(-3 + nl)*TF) - 4*(405*CF + 4*(-1 + nl)*Pi^2*TF)))/
    1728 + (ep*TF*(-216*(5*CA + 4*CF)*Los^2 - 36*CF*(93 + 2*Pi^2) - 
      16*Los^3*(7*CA + 4*(-7 + nl)*TF) + 
      4*Los*(-1620*CF + CA*(117 + 4*Pi^2) - 8*(-3 + nl)*Pi^2*TF) + 
      128*(-1 + nl)*TF*Zeta[3] - CA*(507 + 90*Pi^2 + 208*Zeta[3])))/3456) + 
 api^3*(-1/3456*(TF*(-8*CA*(3 + 76*nl)*TF + 128*nl^2*TF^2 + 
       CA^2*(695 + 9*xi)))/ep^3 + 
   (TF*(-96*CF*(1 + 8*nl)*TF + 40*CA*(21*CF - 5*TF - 28*nl*TF) + 
      CA^2*(2015 + 63*xi) - 2*Los*(-8*CA*(-61 + 70*nl)*TF + 
        128*(-2 + nl)*nl*TF^2 + CA^2*(545 + 27*xi))))/(6912*ep^2) - 
   (TF*(-16*(27*CF^2 + CF*(876 - 678*nl)*TF - 8*(-2 + nl)*nl*Pi^2*TF^2) - 
      18*Los*(96*CF*(3 - 4*nl)*TF + 8*CA*(39*CF + 45*TF - 70*nl*TF) + 
        CA^2*(811 + 63*xi)) + 6*Los^2*(-56*CA*(-21 + 10*nl)*TF + 
        128*(2 - 6*nl + nl^2)*TF^2 + CA^2*(491 + 81*xi)) + 
      CA^2*(Pi^2*(545 + 27*xi) + 3*(4897 + 411*xi - 1296*Zeta[3])) + 
      8*CA*(-((111 - 61*Pi^2 + 70*nl*(12 + Pi^2))*TF) + 
        3*CF*(-875 + 216*Zeta[3]))))/(41472*ep) + 
   (TF*(270*Los^2*(288*CF*(5 - 2*nl)*TF - 40*CA*(3*CF - 47*TF + 22*nl*TF) + 
        CA^2*(569 + 189*xi)) - 60*Los^3*(8*CA*(193 - 106*nl)*TF + 
        128*(12 - 14*nl + nl^2)*TF^2 + CA^2*(1121 + 243*xi)) + 
      240*(CF*TF*(7234 - 522*Pi^2 + nl*(-430 + 216*Pi^2) - 567*Zeta[3]) + 
        9*CF^2*(-77 + 24*Pi^2*(-5 + 8*Log[2]) - 3*Zeta[3]) + 
        64*(-2 + nl)*nl*TF^2*Zeta[3]) + CA^2*(548615 - 11448*Pi^4 + 
        51840*Log[2]^4 + 45*Pi^2*(811 + 63*xi - 1152*Log[2]^2) + 
        1244160*PolyLog[4, 1/2] + 552750*Zeta[3] - 
        315*xi*(-511 + 72*Zeta[3])) - 
      30*Los*(16*(-81*CF^2 + 18*CF*(-236 + 23*nl)*TF + 8*(2 - 6*nl + nl^2)*
           Pi^2*TF^2) + CA^2*(Pi^2*(491 + 81*xi) + 
          9*(4325 + 411*xi - 1296*Zeta[3])) + 
        8*CA*(-((99 + 2286*nl - 147*Pi^2 + 70*nl*Pi^2)*TF) + 
          9*CF*(115 + 216*Zeta[3]))) + 
      4*CA*(-10*TF*(-6361 - 405*Pi^2 + 2*nl*(4724 + 315*Pi^2 - 888*Zeta[3]) + 
          6285*Zeta[3]) + 3*CF*(1584*Pi^4 + 90*Pi^2*(77 - 192*Log[2] + 
            96*Log[2]^2) - 5*(5096 + 1728*Log[2]^4 + 41472*PolyLog[4, 1/2] + 
            47655*Zeta[3])))))/1244160);


Zq2os = 
1 + api^2*((CF*TF)/(16*ep) - (CF*(5 - 12*Los)*TF)/96 + 
   (CF*ep*(89 - 60*Los + 72*Los^2 + 6*Pi^2)*TF)/576) + 
 api^3*(-1/192*(CA*CF*TF*(-1 + xi))/ep^3 + 
   (-56*CA*CF*TF + 6*CF^2*TF + 9*CA*CF*Los*TF + 8*CF*TF^2 + 16*CF*nl*TF^2 + 
     9*CA*CF*TF*xi - 9*CA*CF*Los*TF*xi)/(576*ep^2) + 
   (1568*CA*CF*TF - 108*CF^2*TF - 1224*CA*CF*Los*TF + 216*CF^2*Los*TF + 
     162*CA*CF*Los^2*TF + 9*CA*CF*Pi^2*TF - 80*CF*TF^2 - 160*CF*nl*TF^2 + 
     288*CF*Los*nl*TF^2 - 420*CA*CF*TF*xi + 324*CA*CF*Los*TF*xi - 
     162*CA*CF*Los^2*TF*xi - 9*CA*CF*Pi^2*TF*xi)/(6912*ep) + 
   (-9632*CA*CF*TF + 7974*CF^2*TF + 12132*CA*CF*Los*TF - 972*CF^2*Los*TF - 
     3132*CA*CF*Los^2*TF + 972*CF^2*Los^2*TF + 486*CA*CF*Los^3*TF - 
     306*CA*CF*Pi^2*TF + 54*CF^2*Pi^2*TF + 81*CA*CF*Los*Pi^2*TF - 
     280*CF*TF^2 - 864*CF*Los^2*TF^2 - 560*CF*nl*TF^2 - 720*CF*Los*nl*TF^2 + 
     432*CF*Los^2*nl*TF^2 + 72*CF*nl*Pi^2*TF^2 + 4884*CA*CF*TF*xi - 
     3780*CA*CF*Los*TF*xi + 1458*CA*CF*Los^2*TF*xi - 486*CA*CF*Los^3*TF*xi + 
     81*CA*CF*Pi^2*TF*xi - 81*CA*CF*Los*Pi^2*TF*xi + 
     54*CA*CF*TF*PolyGamma[2, 1] - 54*CA*CF*TF*xi*PolyGamma[2, 1] - 
     1728*CA*CF*TF*Zeta[3] + 2592*CF^2*TF*Zeta[3] - 864*CA*CF*TF*xi*Zeta[3])/
    20736);

